Comparison of Selection Methods in On-line Distributed Evolutionary Robotics

In this paper, we study the impact of selection methods in the context of on-line on-board distributed evolutionary algorithms. We propose a variant of the mEDEA algorithm in which we add a selection operator, and we apply it in a taskdriven scenario. We evaluate four selection methods that induce different intensity of selection pressure in a multi-robot navigation with obstacle avoidance task and a collective foraging task. Experiments show that a small intensity of selection pressure is sufficient to rapidly obtain good performances on the tasks at hand. We introduce different measures to compare the selection methods, and show that the higher the selection pressure, the better the performances obtained, especially for the more challenging food foraging task.

==> data/genAverage.r <==
#R --slave --args filename1 < ../../roborobo-monee/scripts/inaki/genAverage.r


library('matrixStats');

# read arguments 
args <- commandArgs(trailingOnly = TRUE);

if(length(args) < 1){
    write("Error in argument, need a file name");
    q();
}

data1 <- read.table(args[1]);

mean <- rowMeans(data1);


median <- rowMedians(as.matrix(data1));


max <- rowMaxs(as.matrix(data1));

min <- rowMins(as.matrix(data1));

result <- matrix(0.0,length(mean), 4);

result[,1] <- mean;
result[,2] <- median;
result[,3] <- max;
result[,4] <- min;


write.table(result,paste(args[1], "Stats", sep="-"), row.names = FALSE,col.names = FALSE);
q();

==> data/generation.r <==
#R --slave --args filename1 < generation.r

# read arguments 
args <- commandArgs(trailingOnly = TRUE);

if(length(args) < 1){
    write("Error in argument, a file name", "");
    q();
}

data <- read.table(args[1]);
i = dim(data)[1];

while ((data[i,1] < 0.05) && (i >= 1))
  i<- i-1;

iteration <- i+1;

if (iteration>=dim(data)[1])
  iteration <- -1;

cat(iteration);

q();


==> data/launchComputeData.sh <==
#!/bin/bash -f

   R --slave --args ./dist-MONEE-Random-100R/sumDistAllTrunc.log 11 <./sw.r
   R --slave --args ./dist-MONEE-Tourn5-100R/sumDistAllTrunc.log 11 <./sw.r
   R --slave --args ./dist-MONEE-RB-100R/sumDistAllTrunc.log 11     <./sw.r
   R --slave --args ./dist-MONEE-Best-100R/sumDistAllTrunc.log 11   <./sw.r
		   
   R --slave --args ./dist-MONEE-RB-100R/sumDistAllTrunc.log-SW-11      <./genAverage.r
   R --slave --args ./dist-MONEE-Random-100R/sumDistAllTrunc.log-SW-11  <./genAverage.r
   R --slave --args ./dist-MONEE-Best-100R/sumDistAllTrunc.log-SW-11    <./genAverage.r
   R --slave --args ./dist-MONEE-Tourn5-100R/sumDistAllTrunc.log-SW-11  <./genAverage.r
 		   
  R --slave --args ./dist-MONEE-Tourn5-100R/sumDistAllTrunc.log-SW-11 ./dist-MONEE-Best-100R/sumDistAllTrunc.log-SW-11   500   <./testMW.r 
  R --slave --args ./dist-MONEE-Tourn5-100R/sumDistAllTrunc.log-SW-11 ./dist-MONEE-RB-100R/sumDistAllTrunc.log-SW-11     500   <./testMW.r 
  R --slave --args ./dist-MONEE-Tourn5-100R/sumDistAllTrunc.log-SW-11 ./dist-MONEE-Random-100R/sumDistAllTrunc.log-SW-11 500   <./testMW.r 
		   
  R --slave --args ./dist-MONEE-RB-100R/sumDistAllTrunc.log-SW-11     ./dist-MONEE-Random-100R/sumDistAllTrunc.log-SW-11 500   <./testMW.r
 		   
  R --slave --args ./dist-MONEE-Best-100R/sumDistAllTrunc.log-SW-11   ./dist-MONEE-Random-100R/sumDistAllTrunc.log-SW-11 500   <./testMW.r 
  R --slave --args ./dist-MONEE-Best-100R/sumDistAllTrunc.log-SW-11   ./dist-MONEE-RB-100R/sumDistAllTrunc.log-SW-11     500   <./testMW.r 



table="";

pVal=`R --slave --args ./dist-MONEE-RB-100R/sumDistAllTrunc.log ./dist-MONEE-Random-100R/sumDistAllTrunc.log 500 50 < ./testsCum.r`;

table="$table $pVal";

pVal=`R --slave --args ./dist-MONEE-RB-100R/sumDistAllTrunc.log ./dist-MONEE-Best-100R/sumDistAllTrunc.log 500 50 < ./testsCum.r`;

table="$table $pVal";

pVal=`R --slave --args ./dist-MONEE-RB-100R/sumDistAllTrunc.log ./dist-MONEE-Tourn5-100R/sumDistAllTrunc.log 500 50 < ./testsCum.r`;

table="$table $pVal";

pVal=`R --slave --args ./dist-MONEE-Random-100R/sumDistAllTrunc.log ./dist-MONEE-Best-100R/sumDistAllTrunc.log 500 50 < ./testsCum.r`;

table="$table $pVal";

pVal=`R --slave --args ./dist-MONEE-Random-100R/sumDistAllTrunc.log ./dist-MONEE-Tourn5-100R/sumDistAllTrunc.log 500 50 < ./testsCum.r`;

table="$table $pVal";

pVal=`R --slave --args ./dist-MONEE-Best-100R/sumDistAllTrunc.log ./dist-MONEE-Tourn5-100R/sumDistAllTrunc.log 500 50 < ./testsCum.r`;

table="$table $pVal";


echo $table;


#TODO Automatic construction of the table 
table="";

 gen=`R --slave --args ./MW-RB-vs-Random-11 < ./generation.r`;

table="$table $gen";

gen=`R --slave --args ./MW-Best-vs-RB-11 < ./generation.r`;

table="$table $gen";

gen=`R --slave --args ./MW-Tourn5-vs-RB-11 < ./generation.r`;

table="$table $gen";

gen=`R --slave --args ./MW-Best-vs-Random-11 < ./generation.r`;

table="$table $gen";

gen=`R --slave --args ./MW-Tourn5-vs-Random-11 < ./generation.r`;

table="$table $gen";

gen=`R --slave --args ./MW-Tourn5-vs-Best-11 < ./generation.r`;

table="$table $gen";


echo $table;


#gnuplot

gnuplot plotDistances.gnuplot

gnuplot plotExpDistances.gnuplot


==> data/sw.r <==
#R --slave --args filename1 sizeSlidingWindow < ../../roborobo-monee/scripts/inaki/testsSW.r


library('matrixStats');
# read arguments 
args <- commandArgs(trailingOnly = TRUE);

if(length(args) < 2){
    write("Error in argument, (need, at least, two file names, a number of epochs, a size for the sliding window and a prefix)", "");
    q();
}

sizeSW <- as.numeric(args[2]);

aux1 <- read.table(args[1]);


ma <- function(x,n=1000){filter(x,rep(1/n,n), sides=2)};
	

data1 <- ma(aux1,sizeSW);

write.table(na.omit(data1),paste(args[1],paste("-SW-",sizeSW,sep=""),sep=""), row.names = FALSE,col.names = FALSE);

q();

==> data/testMW.r <==
#R --slave --args filename1 filename2 lastEpoch < ../../roborobo-monee/scripts/inaki/testsSW.r



# read arguments 
args <- commandArgs(trailingOnly = TRUE);

if(length(args) < 3){
    write("Error in argument, (need, at least, two file names, a number of epochs, a size for the sliding window and a prefix)", "");
    q();
}
lastEpoch <- 500;


data1 <- read.table(args[1]);
data2 <- read.table(args[2]);


if(!is.na(as.numeric(args[3])))
{
	lastEpoch <- as.numeric(args[3]);
}

result <- c();

for(i in 1:lastEpoch)
{
	temp <- wilcox.test(t(data1[i,]),t(data2[i,]));
	result <- c(result, temp$p.value);
}
listFname <- unlist(strsplit(args[1],"-"));
exp1 <- listFname[3];

sw <- listFname[length(listFname)];

exp2 <- unlist(strsplit(args[2],"-"))[3];



fname <- paste(paste("MW-",paste(exp1,exp2,sep="-vs-"),sep=""),sw,sep="-");

result <-t(t(result));

#print(result);
write.table(result,fname, row.names = FALSE,col.names = FALSE);


q();


==> data/testsCum.r <==
#R --slave --args filename1 filename2 lastEpoch nbEpochBackwards < ../../roborobo-monee/scripts/inaki/testsCum.r


library('matrixStats');
# read arguments 
args <- commandArgs(trailingOnly = TRUE);

if(length(args) < 4){
    write("Error in argument, (need, at least, two file names, number of Epochs and number of the epoch where we begin to cumulate)", "");
    q();
}
lastEpoch <- 500;
backEpochs <- 20;

data1 <- read.table(args[1]);
data2 <- read.table(args[2]);



if(!is.na(as.numeric(args[3])))
{
	lastEpoch <- as.numeric(args[3]);
}

if(!is.na(as.numeric(args[4])))
{
	backEpochs <- as.numeric(args[4]);
}

considered <- (lastEpoch-backEpochs+1):lastEpoch

data1cum <- colSums(data1[considered,]);
data2cum <- colSums(data2[considered,]);

temp <- wilcox.test(data1cum,data2cum);
result <- temp$p.value;


fname <- paste("cumTest",paste(lastEpoch-backEpochs+1,paste(paste("until",lastEpoch,sep=""),'.pdf',sep=""),sep=""),sep="");


listFname <- unlist(strsplit(args[1],"-"));
exp1 <- listFname[3];

fname <- paste(paste("MW",lastEpoch-backEpochs+1,sep="-"),paste("until",lastEpoch,sep=""),sep="");

exp2 <- unlist(strsplit(args[2],"-"))[3];

fname <- paste(fname,paste(exp1,exp2,sep="-vs-"),sep="-");


write.table(result,fname,row.names = FALSE,col.names = FALSE);

cat(result);
	
q();



==> fig/data/fig-02/medianRunPlot.r <==
#R --slave --args suffix lastEpoch filename1 [fname2 ...] < ../scripts/medianRunPlot.r

# read arguments 
args <- commandArgs(trailingOnly = TRUE);
#args <- c("medFit", "250", "../forag-L-Best/statsDistEpoch.log", "../forag-L-RB/statsDistEpoch.log", "../forag-L-Tourn2/statsDistEpoch.log", "../forag-L-Random/statsDistEpoch.log")

colorArr <- c("red", "blue", "green", "black")

if(length(args) < 3){
    write("Error in argument, (need, at least, a suffix, a number of generations (budget) and a file name)", "");
    q();
}

nbEpoch <- as.numeric(args[2]);

data1 <- read.table(args[3])[1:nbEpoch,3];

data <- matrix(0.0,length(args)-2,nbEpoch);


data[1,] <- t(data1);


i <- 4;
while(i <= length(args))
{
	data[i-2,] <- t(read.table(args[i])[1:nbEpoch,3]);

	i <- i+1;
}


postscript(paste(paste("runMedianFit",args[1],sep="-"),".eps",sep=""),
           family = "ComputerModern", encoding = "TeXtext.enc")

par(mar=c(5.1,5.1,1.1,1.1))

plot(data[1,], col=colorArr[1], type='l', xlab="Generations",ylab="Fitness", cex.lab=2.6,cex.axis=1.6)

#Legend for navigation (different positioning)
legend("bottomright", legend = c("Best", "Rank-based", "Bin. Tourn.", "Random"), col = c("red", "blue", "green", "black"), pch = 15, bty = "n", pt.cex = 2, cex = 1.45, text.col = "black", horiz = FALSE, inset = c(0, 0))

#Legend for foraging (different positioning)
#legend("topleft", legend = c("Best", "Rank-based", "Bin. Tourn.", "Random"), col = c("red", "blue", "green", "black"), pch = 15, bty = "n", pt.cex = 2, cex = 1.45, text.col = "black", horiz = FALSE, inset = c(0, 0))

for(i in 2:(length(args)-2))
{
	lines(data[i,],col=colorArr[i] ,main=args[1]);
}
dev.off()

q();


==> fig/data/fig-03/medianRunPlot.r <==
#R --slave --args suffix lastEpoch filename1 [fname2 ...] < ../scripts/medianRunPlot.r

# read arguments 
args <- commandArgs(trailingOnly = TRUE);
#args <- c("medFit", "250", "../forag-L-Best/statsDistEpoch.log", "../forag-L-RB/statsDistEpoch.log", "../forag-L-Tourn2/statsDistEpoch.log", "../forag-L-Random/statsDistEpoch.log")

colorArr <- c("red", "blue", "green", "black")

if(length(args) < 3){
    write("Error in argument, (need, at least, a suffix, a number of generations (budget) and a file name)", "");
    q();
}

nbEpoch <- as.numeric(args[2]);

data1 <- read.table(args[3])[1:nbEpoch,3];

data <- matrix(0.0,length(args)-2,nbEpoch);


data[1,] <- t(data1);


i <- 4;
while(i <= length(args))
{
	data[i-2,] <- t(read.table(args[i])[1:nbEpoch,3]);

	i <- i+1;
}


postscript(paste(paste("runMedianFit",args[1],sep="-"),".eps",sep=""),
           family = "ComputerModern", encoding = "TeXtext.enc")

par(mar=c(5.1,5.1,1.1,1.1))

plot(data[1,], col=colorArr[1], type='l', xlab="Generations",ylab="Fitness", cex.lab=2.6,cex.axis=1.6)

#Legend for navigation (different positioning)
#legend("bottomright", legend = c("Best", "Rank-based", "Bin. Tourn.", "Random"), col = c("red", "blue", "green", "black"), pch = 15, bty = "n", pt.cex = 2, cex = 1.45, text.col = "black", horiz = FALSE, inset = c(0, 0))

#Legend for foraging (different positioning)
legend("topleft", legend = c("Best", "Rank-based", "Bin. Tourn.", "Random"), col = c("red", "blue", "green", "black"), pch = 15, bty = "n", pt.cex = 2, cex = 1.45, text.col = "black", horiz = FALSE, inset = c(0, 0))

for(i in 2:(length(args)-2))
{
	lines(data[i,],col=colorArr[i] ,main=args[1]);
}
dev.off()

q();


==> fig/data/fig-04/bxpFromFile.r <==
#R --slave --args suffix fname1 [fname2 ...] < ../scripts/bxpFromFile.r

args <- commandArgs(trailingOnly = TRUE);

#args <- c("cum-231-250", "Best-231-until-250-cum", "RB-231-until-250-cum", "Tourn2-231-until-250-cum", "Random-231-until-250-cum");
#args <- c("fitAtBudget-231", "Best-budgetTest-231", "RB-budgetTest-231", "Tourn2-budgetTest-231", "Random-budgetTest-231");
#args <- c("toto", "epochsAt-60352.48-Best", "epochsAt-60352.48-RB", "epochsAt-60352.48-Tourn2", "epochsAt-60352.48-Random");


if(length(args) < 2){
    write("Error in argument, (need, at least, a suffix and a file name)", "");
    q();
}

data1 <- read.table(args[2]);

data <- matrix(0.0,length(args)-1,dim(data1)[1]);


data[1,] <- t(data1);


i <- 3;
while(i <= length(args))
{
	data[i-1,] <- t(read.table(args[i]));

	i <- i+1;
}

postscript(paste(paste("boxplot",args[1],sep="-"),".eps",sep=""))#,# width = 4.0, height = 3.0,
           #horizontal = FALSE, onefile = FALSE, paper = "special",
#           family = "ComputerModern", encoding = "TeXtext.enc")

#pdf(paste("boxplot",args[1],sep="-"));


par(mar=c(5.1,9,1.1,1.1))

boxplot(t(data), cex.axis=2.40, las=1
, xaxt = "n")#,names=c("Best","Rank-based","Tournament","Random"));#,main=args[1]);

# X axis labels
mtext("Best", side=1, line=2,adj=0.115,cex=3)
mtext("Rank-based", side=1, line=4.2,adj=0.32,cex=3)
mtext("Tournament", side=1, line=2,adj=0.65,cex=3)
mtext("Random", side=1, line=4.2,adj=0.93,cex=3)


#Labels for p-values > .01, depending on the experiment

# Navigation (generation at 80% fitness)
#arrows(x0=1.4,y0=133,x1=1,y1=65)
#arrows(x0=1.5,y0=133,x1=1.95,y1=65)

#text(x=1.5,y=80,lab=expression("{"),srt=-90,cex=10)
#text(x=1.5, y=100, lab=expression("p">".01"),cex=3)

#text(x=2.5,y=90,lab=expression("{"),srt=-90,cex=10)
#text(x=2.5, y=110, lab=expression("p">".01"),cex=3)

#arrows(x0=2.4,y0=133,x1=2.05,y1=65)
#arrows(x0=2.5,y0=133,x1=3,y1=85)
#text(x=2.5, y=142, lab=expression("p">".01"),cex=2)

# Foraging (fitness at 231)
#arrows(x0=2.4,y0=700,x1=2,y1=1700)
#arrows(x0=2.5,y0=700,x1=3,y1=1200)
#text(x=2.5, y=610, lab=expression("p-value  ">".01"),cex=1.4)

#text(x=2.5,y=1200,lab=expression("{"),srt=90,cex=10)
#text(x=2.5, y=900, lab=expression("p">".01"),cex=3)

# Foraging (generation at 80% fitness)
#arrows(x0=3.4,y0=175,x1=3,y1=240)
#arrows(x0=3.5,y0=175,x1=4,y1=240)
#text(x=3.5, y=168, lab=expression("p-value  ">".01"),cex=1.4)

#text(x=3.5,y=240,lab=expression("{"),srt=90,cex=10)
#text(x=3.5, y=225, lab=expression("p">".01"),cex=3)



# Foraging (performance over 80% fitness during evolution)
#arrows(x0=3.4,y0=6000,x1=3,y1=3000)
#arrows(x0=3.5,y0=6000,x1=4,y1=3000)
#text(x=3.5, y=7000, lab=expression("p-value  ">".01"),cex=1.4)

#text(x=3.5,y=3000,lab=expression("{"),srt=-90,cex=10)
#text(x=3.5, y=4300, lab=expression("p">".01"),cex=3)




dev.off()

q();


==> fig/data/fig-05/bxpFromFile.r <==
#R --slave --args suffix fname1 [fname2 ...] < ../scripts/bxpFromFile.r

args <- commandArgs(trailingOnly = TRUE);

#args <- c("cum-231-250", "Best-231-until-250-cum", "RB-231-until-250-cum", "Tourn2-231-until-250-cum", "Random-231-until-250-cum");
#args <- c("fitAtBudget-231", "Best-budgetTest-231", "RB-budgetTest-231", "Tourn2-budgetTest-231", "Random-budgetTest-231");
#args <- c("toto", "epochsAt-60352.48-Best", "epochsAt-60352.48-RB", "epochsAt-60352.48-Tourn2", "epochsAt-60352.48-Random");


if(length(args) < 2){
    write("Error in argument, (need, at least, a suffix and a file name)", "");
    q();
}

data1 <- read.table(args[2]);

data <- matrix(0.0,length(args)-1,dim(data1)[1]);


data[1,] <- t(data1);


i <- 3;
while(i <= length(args))
{
	data[i-1,] <- t(read.table(args[i]));

	i <- i+1;
}

postscript(paste(paste("boxplot",args[1],sep="-"),".eps",sep=""))#,# width = 4.0, height = 3.0,
           #horizontal = FALSE, onefile = FALSE, paper = "special",
#           family = "ComputerModern", encoding = "TeXtext.enc")

#pdf(paste("boxplot",args[1],sep="-"));


par(mar=c(5.1,9,1.1,1.1))

boxplot(t(data), cex.axis=2.40, las=1
, xaxt = "n")#,names=c("Best","Rank-based","Tournament","Random"));#,main=args[1]);

# X axis labels
mtext("Best", side=1, line=2,adj=0.115,cex=3)
mtext("Rank-based", side=1, line=4.2,adj=0.32,cex=3)
mtext("Tournament", side=1, line=2,adj=0.65,cex=3)
mtext("Random", side=1, line=4.2,adj=0.93,cex=3)


#Labels for p-values > .01, depending on the experiment

# Navigation (generation at 80% fitness)
#arrows(x0=1.4,y0=133,x1=1,y1=65)
#arrows(x0=1.5,y0=133,x1=1.95,y1=65)

#text(x=1.5,y=80,lab=expression("{"),srt=-90,cex=10)
#text(x=1.5, y=100, lab=expression("p">".01"),cex=3)

#text(x=2.5,y=90,lab=expression("{"),srt=-90,cex=10)
#text(x=2.5, y=110, lab=expression("p">".01"),cex=3)

#arrows(x0=2.4,y0=133,x1=2.05,y1=65)
#arrows(x0=2.5,y0=133,x1=3,y1=85)
#text(x=2.5, y=142, lab=expression("p">".01"),cex=2)

# Foraging (fitness at 231)
#arrows(x0=2.4,y0=700,x1=2,y1=1700)
#arrows(x0=2.5,y0=700,x1=3,y1=1200)
#text(x=2.5, y=610, lab=expression("p-value  ">".01"),cex=1.4)

#text(x=2.5,y=1200,lab=expression("{"),srt=90,cex=10)
#text(x=2.5, y=900, lab=expression("p">".01"),cex=3)

# Foraging (generation at 80% fitness)
#arrows(x0=3.4,y0=175,x1=3,y1=240)
#arrows(x0=3.5,y0=175,x1=4,y1=240)
#text(x=3.5, y=168, lab=expression("p-value  ">".01"),cex=1.4)

#text(x=3.5,y=240,lab=expression("{"),srt=90,cex=10)
#text(x=3.5, y=225, lab=expression("p">".01"),cex=3)



# Foraging (performance over 80% fitness during evolution)
#arrows(x0=3.4,y0=6000,x1=3,y1=3000)
#arrows(x0=3.5,y0=6000,x1=4,y1=3000)
#text(x=3.5, y=7000, lab=expression("p-value  ">".01"),cex=1.4)

#text(x=3.5,y=3000,lab=expression("{"),srt=-90,cex=10)
#text(x=3.5, y=4300, lab=expression("p">".01"),cex=3)




dev.off()

q();


==> fig/data/tab-01/testMW.r <==
#R --slave --args filename1 filename2 < ../scripts/testMW.r


# read arguments 
args <- commandArgs(trailingOnly = TRUE);



if(length(args) < 2){
    write("Error in argument, (need two file names)", "");
    q();
}
lastEpoch <- 500;
fitToReach <- 1500;

data1 <- read.table(args[1]);
data2 <- read.table(args[2]);




temp <- wilcox.test(as.numeric(unlist(data1)),as.numeric(unlist(data2)));
print(as.numeric(unlist(data1)))
print(as.numeric(unlist(data2)))
print(temp)

result <- temp$p.value;




listFname <- unlist(strsplit(args[1],"-"));
level <- listFname[2];

expName <- listFname[1];

listFname <- unlist(strsplit(args[1],"-"));
exp1 <- listFname[3];

listFname <- unlist(strsplit(args[2],"-"));
exp2 <- listFname[3];


if( mean(as.numeric(unlist(data1))) < mean(as.numeric(unlist(data2))) )
{
	fname <- paste(paste(paste("pVal",expName,sep="-"), level,sep="-lower-"),paste(exp1,exp2,sep="-vs-"),sep="-");
} else
{
	fname <- paste(paste(paste("pVal",expName,sep="-"), level,sep="-lower-"),paste(exp2,exp1,sep="-vs-"),sep="-");
}

write.table(result,fname,row.names = FALSE,col.names = FALSE);


q();



==> fig/data/tab-02/testMW.r <==
#R --slave --args filename1 filename2 < ../scripts/testMW.r


# read arguments 
args <- commandArgs(trailingOnly = TRUE);



if(length(args) < 2){
    write("Error in argument, (need two file names)", "");
    q();
}
lastEpoch <- 500;
fitToReach <- 1500;

data1 <- read.table(args[1]);
data2 <- read.table(args[2]);




temp <- wilcox.test(as.numeric(unlist(data1)),as.numeric(unlist(data2)));
print(as.numeric(unlist(data1)))
print(as.numeric(unlist(data2)))
print(temp)

result <- temp$p.value;




listFname <- unlist(strsplit(args[1],"-"));
level <- listFname[2];

expName <- listFname[1];

listFname <- unlist(strsplit(args[1],"-"));
exp1 <- listFname[3];

listFname <- unlist(strsplit(args[2],"-"));
exp2 <- listFname[3];


if( mean(as.numeric(unlist(data1))) < mean(as.numeric(unlist(data2))) )
{
	fname <- paste(paste(paste("pVal",expName,sep="-"), level,sep="-lower-"),paste(exp1,exp2,sep="-vs-"),sep="-");
} else
{
	fname <- paste(paste(paste("pVal",expName,sep="-"), level,sep="-lower-"),paste(exp2,exp1,sep="-vs-"),sep="-");
}

write.table(result,fname,row.names = FALSE,col.names = FALSE);


q();



==> fig/data/tab-03/testMW.r <==
#R --slave --args filename1 filename2 < ../scripts/testMW.r


# read arguments 
args <- commandArgs(trailingOnly = TRUE);



if(length(args) < 2){
    write("Error in argument, (need two file names)", "");
    q();
}
lastEpoch <- 500;
fitToReach <- 1500;

data1 <- read.table(args[1]);
data2 <- read.table(args[2]);




temp <- wilcox.test(as.numeric(unlist(data1)),as.numeric(unlist(data2)));
print(as.numeric(unlist(data1)))
print(as.numeric(unlist(data2)))
print(temp)

result <- temp$p.value;




listFname <- unlist(strsplit(args[1],"-"));
level <- listFname[2];

expName <- listFname[1];

listFname <- unlist(strsplit(args[1],"-"));
exp1 <- listFname[3];

listFname <- unlist(strsplit(args[2],"-"));
exp2 <- listFname[3];


if( mean(as.numeric(unlist(data1))) < mean(as.numeric(unlist(data2))) )
{
	fname <- paste(paste(paste("pVal",expName,sep="-"), level,sep="-lower-"),paste(exp1,exp2,sep="-vs-"),sep="-");
} else
{
	fname <- paste(paste(paste("pVal",expName,sep="-"), level,sep="-lower-"),paste(exp2,exp1,sep="-vs-"),sep="-");
}

write.table(result,fname,row.names = FALSE,col.names = FALSE);


q();



==> fig/data/tab-04/testMW.r <==
#R --slave --args filename1 filename2 < ../scripts/testMW.r


# read arguments 
args <- commandArgs(trailingOnly = TRUE);



if(length(args) < 2){
    write("Error in argument, (need two file names)", "");
    q();
}
lastEpoch <- 500;
fitToReach <- 1500;

data1 <- read.table(args[1]);
data2 <- read.table(args[2]);




temp <- wilcox.test(as.numeric(unlist(data1)),as.numeric(unlist(data2)));
print(as.numeric(unlist(data1)))
print(as.numeric(unlist(data2)))
print(temp)

result <- temp$p.value;




listFname <- unlist(strsplit(args[1],"-"));
level <- listFname[2];

expName <- listFname[1];

listFname <- unlist(strsplit(args[1],"-"));
exp1 <- listFname[3];

listFname <- unlist(strsplit(args[2],"-"));
exp2 <- listFname[3];


if( mean(as.numeric(unlist(data1))) < mean(as.numeric(unlist(data2))) )
{
	fname <- paste(paste(paste("pVal",expName,sep="-"), level,sep="-lower-"),paste(exp1,exp2,sep="-vs-"),sep="-");
} else
{
	fname <- paste(paste(paste("pVal",expName,sep="-"), level,sep="-lower-"),paste(exp2,exp1,sep="-vs-"),sep="-");
}

write.table(result,fname,row.names = FALSE,col.names = FALSE);


q();



==> fig/data/tab-05/testMW.r <==
#R --slave --args filename1 filename2 < ../scripts/testMW.r


# read arguments 
args <- commandArgs(trailingOnly = TRUE);



if(length(args) < 2){
    write("Error in argument, (need two file names)", "");
    q();
}
lastEpoch <- 500;
fitToReach <- 1500;

data1 <- read.table(args[1]);
data2 <- read.table(args[2]);




temp <- wilcox.test(as.numeric(unlist(data1)),as.numeric(unlist(data2)));
print(as.numeric(unlist(data1)))
print(as.numeric(unlist(data2)))
print(temp)

result <- temp$p.value;




listFname <- unlist(strsplit(args[1],"-"));
level <- listFname[2];

expName <- listFname[1];

listFname <- unlist(strsplit(args[1],"-"));
exp1 <- listFname[3];

listFname <- unlist(strsplit(args[2],"-"));
exp2 <- listFname[3];


if( mean(as.numeric(unlist(data1))) < mean(as.numeric(unlist(data2))) )
{
	fname <- paste(paste(paste("pVal",expName,sep="-"), level,sep="-lower-"),paste(exp1,exp2,sep="-vs-"),sep="-");
} else
{
	fname <- paste(paste(paste("pVal",expName,sep="-"), level,sep="-lower-"),paste(exp2,exp1,sep="-vs-"),sep="-");
}

write.table(result,fname,row.names = FALSE,col.names = FALSE);


q();



==> fig/data/tab-06/testMW.r <==
#R --slave --args filename1 filename2 < ../scripts/testMW.r


# read arguments 
args <- commandArgs(trailingOnly = TRUE);



if(length(args) < 2){
    write("Error in argument, (need two file names)", "");
    q();
}
lastEpoch <- 500;
fitToReach <- 1500;

data1 <- read.table(args[1]);
data2 <- read.table(args[2]);




temp <- wilcox.test(as.numeric(unlist(data1)),as.numeric(unlist(data2)));
print(as.numeric(unlist(data1)))
print(as.numeric(unlist(data2)))
print(temp)

result <- temp$p.value;




listFname <- unlist(strsplit(args[1],"-"));
level <- listFname[2];

expName <- listFname[1];

listFname <- unlist(strsplit(args[1],"-"));
exp1 <- listFname[3];

listFname <- unlist(strsplit(args[2],"-"));
exp2 <- listFname[3];


if( mean(as.numeric(unlist(data1))) < mean(as.numeric(unlist(data2))) )
{
	fname <- paste(paste(paste("pVal",expName,sep="-"), level,sep="-lower-"),paste(exp1,exp2,sep="-vs-"),sep="-");
} else
{
	fname <- paste(paste(paste("pVal",expName,sep="-"), level,sep="-lower-"),paste(exp2,exp1,sep="-vs-"),sep="-");
}

write.table(result,fname,row.names = FALSE,col.names = FALSE);


q();



==> fig/data/tab-07/testMW.r <==
#R --slave --args filename1 filename2 < ../scripts/testMW.r


# read arguments 
args <- commandArgs(trailingOnly = TRUE);



if(length(args) < 2){
    write("Error in argument, (need two file names)", "");
    q();
}
lastEpoch <- 500;
fitToReach <- 1500;

data1 <- read.table(args[1]);
data2 <- read.table(args[2]);




temp <- wilcox.test(as.numeric(unlist(data1)),as.numeric(unlist(data2)));
print(as.numeric(unlist(data1)))
print(as.numeric(unlist(data2)))
print(temp)

result <- temp$p.value;




listFname <- unlist(strsplit(args[1],"-"));
level <- listFname[2];

expName <- listFname[1];

listFname <- unlist(strsplit(args[1],"-"));
exp1 <- listFname[3];

listFname <- unlist(strsplit(args[2],"-"));
exp2 <- listFname[3];


if( mean(as.numeric(unlist(data1))) < mean(as.numeric(unlist(data2))) )
{
	fname <- paste(paste(paste("pVal",expName,sep="-"), level,sep="-lower-"),paste(exp1,exp2,sep="-vs-"),sep="-");
} else
{
	fname <- paste(paste(paste("pVal",expName,sep="-"), level,sep="-lower-"),paste(exp2,exp1,sep="-vs-"),sep="-");
}

write.table(result,fname,row.names = FALSE,col.names = FALSE);


q();



==> fig/data/tab-08/testMW.r <==
#R --slave --args filename1 filename2 < ../scripts/testMW.r


# read arguments 
args <- commandArgs(trailingOnly = TRUE);



if(length(args) < 2){
    write("Error in argument, (need two file names)", "");
    q();
}
lastEpoch <- 500;
fitToReach <- 1500;

data1 <- read.table(args[1]);
data2 <- read.table(args[2]);




temp <- wilcox.test(as.numeric(unlist(data1)),as.numeric(unlist(data2)));
print(as.numeric(unlist(data1)))
print(as.numeric(unlist(data2)))
print(temp)

result <- temp$p.value;




listFname <- unlist(strsplit(args[1],"-"));
level <- listFname[2];

expName <- listFname[1];

listFname <- unlist(strsplit(args[1],"-"));
exp1 <- listFname[3];

listFname <- unlist(strsplit(args[2],"-"));
exp2 <- listFname[3];


if( mean(as.numeric(unlist(data1))) < mean(as.numeric(unlist(data2))) )
{
	fname <- paste(paste(paste("pVal",expName,sep="-"), level,sep="-lower-"),paste(exp1,exp2,sep="-vs-"),sep="-");
} else
{
	fname <- paste(paste(paste("pVal",expName,sep="-"), level,sep="-lower-"),paste(exp2,exp1,sep="-vs-"),sep="-");
}

write.table(result,fname,row.names = FALSE,col.names = FALSE);


q();


